From Little Things Big Things Grow: A Collection with Seed Studies for Medical Systematic Review Literature Search

Medical systematic review query formulation is a highly complex task done by trained information specialists. Complexity comes from the reliance on lengthy Boolean queries, which express a detailed research question. To aid query formulation, information specialists use a set of exemplar documents, called `seed studies', prior to query formulation. Seed studies help verify the effectiveness of a query prior to the full assessment of retrieved studies. Beyond this use of seeds, specific IR methods can exploit seed studies for guiding both automatic query formulation and new retrieval models. One major limitation of work to date is that these methods exploit `pseudo seed studies' through retrospective use of included studies (i.e., relevance assessments). However, we show pseudo seed studies are not representative of real seed studies used by information specialists. Hence, we provide a test collection with real world seed studies used to assist with the formulation of queries. To support our collection, we provide an analysis, previously not possible, on how seed studies impact retrieval and perform several experiments using seed-study based methods to compare the effectiveness of using seed studies versus pseudo seed studies. We make our test collection and the results of all of our experiments and analysis available at http://github.com/ielab/sysrev-seed-collection

==> graph/Table3-Plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "d39c3397-e14b-4329-9979-2950ed112052",
   "metadata": {
    "pycharm": {
     "is_executing": false
    }
   },
   "outputs": [
    {
     "ename": "ModuleNotFoundError",
     "evalue": "No module named 'plotnine'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mModuleNotFoundError\u001b[0m                       Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-13-7ffab475eb4f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mpandas\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mpd\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0;32mfrom\u001b[0m \u001b[0mplotnine\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mplotnine\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0moptions\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mset_option\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfigure_size\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mset_option\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'base_family'\u001b[0m\u001b[0;34m,\u001b[0m  \u001b[0;34m'Arial'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mModuleNotFoundError\u001b[0m: No module named 'plotnine'"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "from plotnine import *\n",
    "from plotnine.options import set_option, figure_size\n",
    "set_option('base_family',  'Arial')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "d06160ce-7c88-4b14-ac80-9ed568ea561d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/bin/jupyter\n"
     ]
    }
   ],
   "source": [
    "!which jupyter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d86746e6-8059-4582-b235-afc87ce778bb",
   "metadata": {
    "pycharm": {
     "is_executing": false
    }
   },
   "outputs": [],
   "source": [
    "t3 = pd.read_csv('table_3.csv', sep='&')\n",
    "t3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a96aa3e5-f92e-455d-93d8-4c01a9757686",
   "metadata": {
    "pycharm": {
     "is_executing": false
    }
   },
   "outputs": [],
   "source": [
    "t3_long = pd.melt(t3, id_vars=['Seed Type', 'Method'], var_name='Measure', value_name='Effectiveness')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "40e34b8a-dd0e-425b-99bf-75342803d37d",
   "metadata": {
    "pycharm": {
     "is_executing": false
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/utils.py:371: FutureWarning: The frame.append method is deprecated and will be removed from pandas in a future version. Use pandas.concat instead.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x1300 with 33 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (306341370)>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = ggplot(t3_long, aes(x='Method', y='Effectiveness', fill='Seed Type')) \\\n",
    "+ theme_minimal() \\\n",
    "+ theme(axis_text_x=element_text(rotation=90), text=element_text(size=10))\\\n",
    "+ theme(legend_position='top', legend_box_margin=0, legend_title=element_blank())\\\n",
    "+ scale_fill_discrete(guide=False) \\\n",
    "+ theme(figure_size=(5,13)) \\\n",
    "+ geom_col(width = .75) \\\n",
    "+ facet_grid('Measure ~ Seed Type', scales=\"free_y\")\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "66e5c418-56b4-47fe-90a6-de197cd04abb",
   "metadata": {
    "pycharm": {
     "is_executing": false
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Saving 5 x 13 in image.\n",
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/ggplot.py:722: PlotnineWarning: Filename: table3.pdf\n",
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/utils.py:371: FutureWarning: The frame.append method is deprecated and will be removed from pandas in a future version. Use pandas.concat instead.\n"
     ]
    }
   ],
   "source": [
    "p.save('table3.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "98ddb649-6b59-4feb-a491-4971c56a704e",
   "metadata": {
    "pycharm": {
     "is_executing": false
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/utils.py:371: FutureWarning: The frame.append method is deprecated and will be removed from pandas in a future version. Use pandas.concat instead.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x175 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (307100582)>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = ggplot(t3_long.query('Measure == \"MAP\"'), aes(x='Method', y='Effectiveness', fill='Seed Type')) \\\n",
    "+ theme_minimal() \\\n",
    "+ theme(axis_text_x=element_text(rotation=90), text=element_text(size=10))\\\n",
    "+ theme(legend_position='top', legend_box_margin=0, legend_title=element_blank())\\\n",
    "+ scale_fill_discrete(guide=False) \\\n",
    "+ theme(figure_size=(6,1.75), subplots_adjust={'wspace': .5}) \\\n",
    "+ geom_col(width = .75)\\\n",
    "+ facet_wrap('Seed Type')\\\n",
    "+ ylab(\"MAP\")\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "8a80e364-d9df-4d45-bbfc-af4f51376f28",
   "metadata": {
    "pycharm": {
     "is_executing": false
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Saving 6 x 1.75 in image.\n",
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/ggplot.py:722: PlotnineWarning: Filename: table_3-map.pdf\n",
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/utils.py:371: FutureWarning: The frame.append method is deprecated and will be removed from pandas in a future version. Use pandas.concat instead.\n"
     ]
    }
   ],
   "source": [
    "p.save('table_3-map.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "5c71feb8-2743-4759-9bc3-247d9b8eaf0b",
   "metadata": {
    "pycharm": {
     "is_executing": false
    }
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> graph/Table4-Plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d39c3397-e14b-4329-9979-2950ed112052",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'Dejavu Sans'"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "from plotnine import *\n",
    "from plotnine.options import set_option, figure_size\n",
    "set_option('base_family',  'Arial')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d86746e6-8059-4582-b235-afc87ce778bb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Method</th>\n",
       "      <th>MAP</th>\n",
       "      <th>P@10</th>\n",
       "      <th>P@100</th>\n",
       "      <th>P@1000</th>\n",
       "      <th>R@10</th>\n",
       "      <th>R@100</th>\n",
       "      <th>R@1000</th>\n",
       "      <th>nDCG@10</th>\n",
       "      <th>nDCG@100</th>\n",
       "      <th>nDCG@1000</th>\n",
       "      <th>LR\\%</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BM25-BOW</td>\n",
       "      <td>0.0936</td>\n",
       "      <td>0.0949</td>\n",
       "      <td>0.0421</td>\n",
       "      <td>0.0137</td>\n",
       "      <td>0.0943</td>\n",
       "      <td>0.3372</td>\n",
       "      <td>0.7767</td>\n",
       "      <td>0.1175</td>\n",
       "      <td>0.2074</td>\n",
       "      <td>0.3469</td>\n",
       "      <td>0.7389</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>QLM-BOW</td>\n",
       "      <td>0.2672</td>\n",
       "      <td>0.2744</td>\n",
       "      <td>0.0813</td>\n",
       "      <td>0.0163</td>\n",
       "      <td>0.2453</td>\n",
       "      <td>0.5483</td>\n",
       "      <td>0.8612</td>\n",
       "      <td>0.3490</td>\n",
       "      <td>0.4269</td>\n",
       "      <td>0.5326</td>\n",
       "      <td>0.5236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>SDR-BOW</td>\n",
       "      <td>0.2663</td>\n",
       "      <td>0.2897</td>\n",
       "      <td>0.0815</td>\n",
       "      <td>0.0159</td>\n",
       "      <td>0.2592</td>\n",
       "      <td>0.5390</td>\n",
       "      <td>0.8529</td>\n",
       "      <td>0.3503</td>\n",
       "      <td>0.4212</td>\n",
       "      <td>0.5244</td>\n",
       "      <td>0.5672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>AES-BOW</td>\n",
       "      <td>0.1886</td>\n",
       "      <td>0.1949</td>\n",
       "      <td>0.0690</td>\n",
       "      <td>0.0165</td>\n",
       "      <td>0.1815</td>\n",
       "      <td>0.4619</td>\n",
       "      <td>0.8595</td>\n",
       "      <td>0.2466</td>\n",
       "      <td>0.3366</td>\n",
       "      <td>0.4668</td>\n",
       "      <td>0.5921</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>AES-BOW-P</td>\n",
       "      <td>0.1950</td>\n",
       "      <td>0.2026</td>\n",
       "      <td>0.0700</td>\n",
       "      <td>0.0162</td>\n",
       "      <td>0.1906</td>\n",
       "      <td>0.4755</td>\n",
       "      <td>0.8530</td>\n",
       "      <td>0.2548</td>\n",
       "      <td>0.3459</td>\n",
       "      <td>0.4700</td>\n",
       "      <td>0.5514</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>SDR-BOW-AES</td>\n",
       "      <td>0.2572</td>\n",
       "      <td>0.2513</td>\n",
       "      <td>0.0787</td>\n",
       "      <td>0.0164</td>\n",
       "      <td>0.2297</td>\n",
       "      <td>0.5210</td>\n",
       "      <td>0.8675</td>\n",
       "      <td>0.3271</td>\n",
       "      <td>0.4136</td>\n",
       "      <td>0.5271</td>\n",
       "      <td>0.5521</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>SDR-BOW-AES-P</td>\n",
       "      <td>0.2546</td>\n",
       "      <td>0.2487</td>\n",
       "      <td>0.0779</td>\n",
       "      <td>0.0164</td>\n",
       "      <td>0.2343</td>\n",
       "      <td>0.5224</td>\n",
       "      <td>0.8666</td>\n",
       "      <td>0.3266</td>\n",
       "      <td>0.4121</td>\n",
       "      <td>0.5245</td>\n",
       "      <td>0.5298</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          Method     MAP    P@10   P@100  P@1000    R@10   R@100  R@1000  \\\n",
       "0       BM25-BOW  0.0936  0.0949  0.0421  0.0137  0.0943  0.3372  0.7767   \n",
       "1        QLM-BOW  0.2672  0.2744  0.0813  0.0163  0.2453  0.5483  0.8612   \n",
       "2        SDR-BOW  0.2663  0.2897  0.0815  0.0159  0.2592  0.5390  0.8529   \n",
       "3        AES-BOW  0.1886  0.1949  0.0690  0.0165  0.1815  0.4619  0.8595   \n",
       "4      AES-BOW-P  0.1950  0.2026  0.0700  0.0162  0.1906  0.4755  0.8530   \n",
       "5    SDR-BOW-AES  0.2572  0.2513  0.0787  0.0164  0.2297  0.5210  0.8675   \n",
       "6  SDR-BOW-AES-P  0.2546  0.2487  0.0779  0.0164  0.2343  0.5224  0.8666   \n",
       "\n",
       "   nDCG@10  nDCG@100  nDCG@1000    LR\\%  \n",
       "0   0.1175    0.2074     0.3469  0.7389  \n",
       "1   0.3490    0.4269     0.5326  0.5236  \n",
       "2   0.3503    0.4212     0.5244  0.5672  \n",
       "3   0.2466    0.3366     0.4668  0.5921  \n",
       "4   0.2548    0.3459     0.4700  0.5514  \n",
       "5   0.3271    0.4136     0.5271  0.5521  \n",
       "6   0.3266    0.4121     0.5245  0.5298  "
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t4 = pd.read_csv('table_4.csv', sep='&')\n",
    "t4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "a96aa3e5-f92e-455d-93d8-4c01a9757686",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/kz/kt7xbd4s2c7fjv16c3s3g18c0000gp/T/ipykernel_86150/3715214648.py:5: FutureWarning: The `inplace` parameter in pandas.Categorical.reorder_categories is deprecated and will be removed in a future version. Reordering categories will always return a new Categorical object.\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Method</th>\n",
       "      <th>Measure</th>\n",
       "      <th>Effectiveness</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BM25-BOW</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.0936</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>QLM-BOW</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.2672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>SDR-BOW</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.2663</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>AES-BOW</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.1886</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>AES-BOW-P</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.1950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>72</th>\n",
       "      <td>SDR-BOW</td>\n",
       "      <td>LR\\%</td>\n",
       "      <td>0.5672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>73</th>\n",
       "      <td>AES-BOW</td>\n",
       "      <td>LR\\%</td>\n",
       "      <td>0.5921</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>74</th>\n",
       "      <td>AES-BOW-P</td>\n",
       "      <td>LR\\%</td>\n",
       "      <td>0.5514</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75</th>\n",
       "      <td>SDR-BOW-AES</td>\n",
       "      <td>LR\\%</td>\n",
       "      <td>0.5521</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>76</th>\n",
       "      <td>SDR-BOW-AES-P</td>\n",
       "      <td>LR\\%</td>\n",
       "      <td>0.5298</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>77 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "           Method Measure  Effectiveness\n",
       "0        BM25-BOW     MAP         0.0936\n",
       "1         QLM-BOW     MAP         0.2672\n",
       "2         SDR-BOW     MAP         0.2663\n",
       "3         AES-BOW     MAP         0.1886\n",
       "4       AES-BOW-P     MAP         0.1950\n",
       "..            ...     ...            ...\n",
       "72        SDR-BOW    LR\\%         0.5672\n",
       "73        AES-BOW    LR\\%         0.5921\n",
       "74      AES-BOW-P    LR\\%         0.5514\n",
       "75    SDR-BOW-AES    LR\\%         0.5521\n",
       "76  SDR-BOW-AES-P    LR\\%         0.5298\n",
       "\n",
       "[77 rows x 3 columns]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t4_long = pd.melt(t4, id_vars=['Method'], var_name='Measure', value_name='Effectiveness')\n",
    "t4_long\n",
    "\n",
    "t4_long[\"Method\"] = t4_long[\"Method\"].astype(\"category\")\n",
    "t4_long['Method'].cat.reorder_categories(['BM25-BOW', 'QLM-BOW', 'SDR-BOW',\n",
    "                                          'AES-BOW', 'AES-BOW-P', 'SDR-BOW-AES', 'SDR-BOW-AES-P'], inplace=True)\n",
    "t4_long"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "40e34b8a-dd0e-425b-99bf-75342803d37d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1100x400 with 11 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (8795543963510)>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = ggplot(t4_long, aes(x='Method', y='Effectiveness')) \\\n",
    "+ theme_minimal() \\\n",
    "+ theme(axis_text_x=element_text(rotation=90), text=element_text(size=10))\\\n",
    "+ theme(legend_position='top', legend_box_margin=0, legend_title=element_blank())\\\n",
    "+ scale_fill_discrete(guide=False) \\\n",
    "+ theme(figure_size=(11,4), subplots_adjust={'wspace': 0.25}) \\\n",
    "+ geom_col(width = .75)\\\n",
    "+ facet_wrap('Measure', scales=\"free_y\")\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "66e5c418-56b4-47fe-90a6-de197cd04abb",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/homebrew/anaconda3/lib/python3.8/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Saving 11 x 4 in image.\n",
      "/opt/homebrew/anaconda3/lib/python3.8/site-packages/plotnine/ggplot.py:722: PlotnineWarning: Filename: table4.pdf\n"
     ]
    }
   ],
   "source": [
    "p.save('table4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "98ddb649-6b59-4feb-a491-4971c56a704e",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/utils.py:371: FutureWarning: The frame.append method is deprecated and will be removed from pandas in a future version. Use pandas.concat instead.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x125 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (322695346)>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = ggplot(t4_long.query('Measure == \"nDCG@10\" | Measure ==\"nDCG@1000\"'), aes(x='Method', y='Effectiveness', fill='Measure')) \\\n",
    "+ theme_minimal() \\\n",
    "+ theme(axis_text_x=element_text(rotation=90), text=element_text(size=10))\\\n",
    "+ theme(legend_position='top', legend_box_margin=0, legend_title=element_blank())\\\n",
    "+ scale_fill_discrete(guide=False) \\\n",
    "+ theme(figure_size=(3,1.25)) \\\n",
    "+ geom_col(width = .75)\\\n",
    "+ facet_wrap('Measure')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "8a80e364-d9df-4d45-bbfc-af4f51376f28",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Saving 3 x 1.25 in image.\n",
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/ggplot.py:722: PlotnineWarning: Filename: table_4-map.pdf\n",
      "/Users/s4558151/.local/share/virtualenvs/graph-YHCcnWgb/lib/python3.9/site-packages/plotnine/utils.py:371: FutureWarning: The frame.append method is deprecated and will be removed from pandas in a future version. Use pandas.concat instead.\n"
     ]
    }
   ],
   "source": [
    "p.save('table_4-map.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5c71feb8-2743-4759-9bc3-247d9b8eaf0b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> graph/Table5-Plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d39c3397-e14b-4329-9979-2950ed112052",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'Arial'"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "from plotnine import *\n",
    "from plotnine.options import set_option, figure_size\n",
    "set_option('base_family',  'Arial')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "d86746e6-8059-4582-b235-afc87ce778bb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Method</th>\n",
       "      <th>MAP</th>\n",
       "      <th>Prec@100</th>\n",
       "      <th>Recall@100</th>\n",
       "      <th>nDCG@100</th>\n",
       "      <th>LR%</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BM25-BOW</td>\n",
       "      <td>0.0208</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>0.2045</td>\n",
       "      <td>0.0707</td>\n",
       "      <td>0.4606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>QLM-BOW</td>\n",
       "      <td>0.1279</td>\n",
       "      <td>0.0212</td>\n",
       "      <td>0.3090</td>\n",
       "      <td>0.2104</td>\n",
       "      <td>0.3317</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>SDR-BOW</td>\n",
       "      <td>0.0921</td>\n",
       "      <td>0.0218</td>\n",
       "      <td>0.3055</td>\n",
       "      <td>0.1829</td>\n",
       "      <td>0.3514</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>AES-BOW</td>\n",
       "      <td>0.0474</td>\n",
       "      <td>0.0218</td>\n",
       "      <td>0.3167</td>\n",
       "      <td>0.1436</td>\n",
       "      <td>0.3412</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>AES-BOW-P</td>\n",
       "      <td>0.0602</td>\n",
       "      <td>0.0206</td>\n",
       "      <td>0.3111</td>\n",
       "      <td>0.1530</td>\n",
       "      <td>0.3329</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>SDR-BOW-AES</td>\n",
       "      <td>0.0898</td>\n",
       "      <td>0.0226</td>\n",
       "      <td>0.3199</td>\n",
       "      <td>0.1858</td>\n",
       "      <td>0.3257</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>SDR-BOW-AES-P</td>\n",
       "      <td>0.0871</td>\n",
       "      <td>0.0218</td>\n",
       "      <td>0.3149</td>\n",
       "      <td>0.1815</td>\n",
       "      <td>0.3214</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          Method     MAP  Prec@100  Recall@100  nDCG@100     LR%\n",
       "0       BM25-BOW  0.0208    0.0100      0.2045    0.0707  0.4606\n",
       "1        QLM-BOW  0.1279    0.0212      0.3090    0.2104  0.3317\n",
       "2        SDR-BOW  0.0921    0.0218      0.3055    0.1829  0.3514\n",
       "3        AES-BOW  0.0474    0.0218      0.3167    0.1436  0.3412\n",
       "4      AES-BOW-P  0.0602    0.0206      0.3111    0.1530  0.3329\n",
       "5    SDR-BOW-AES  0.0898    0.0226      0.3199    0.1858  0.3257\n",
       "6  SDR-BOW-AES-P  0.0871    0.0218      0.3149    0.1815  0.3214"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t5 = pd.read_csv('table_5.csv', sep='&')\n",
    "t5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "a96aa3e5-f92e-455d-93d8-4c01a9757686",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Method</th>\n",
       "      <th>Measure</th>\n",
       "      <th>Effectiveness</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BM25-BOW</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.0208</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>QLM-BOW</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.1279</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>SDR-BOW</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.0921</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>AES-BOW</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.0474</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>AES-BOW-P</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.0602</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>SDR-BOW-AES</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.0898</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>SDR-BOW-AES-P</td>\n",
       "      <td>MAP</td>\n",
       "      <td>0.0871</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>BM25-BOW</td>\n",
       "      <td>Prec@100</td>\n",
       "      <td>0.0100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>QLM-BOW</td>\n",
       "      <td>Prec@100</td>\n",
       "      <td>0.0212</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>SDR-BOW</td>\n",
       "      <td>Prec@100</td>\n",
       "      <td>0.0218</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>AES-BOW</td>\n",
       "      <td>Prec@100</td>\n",
       "      <td>0.0218</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>AES-BOW-P</td>\n",
       "      <td>Prec@100</td>\n",
       "      <td>0.0206</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>SDR-BOW-AES</td>\n",
       "      <td>Prec@100</td>\n",
       "      <td>0.0226</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>SDR-BOW-AES-P</td>\n",
       "      <td>Prec@100</td>\n",
       "      <td>0.0218</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>BM25-BOW</td>\n",
       "      <td>Recall@100</td>\n",
       "      <td>0.2045</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>QLM-BOW</td>\n",
       "      <td>Recall@100</td>\n",
       "      <td>0.3090</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>SDR-BOW</td>\n",
       "      <td>Recall@100</td>\n",
       "      <td>0.3055</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>AES-BOW</td>\n",
       "      <td>Recall@100</td>\n",
       "      <td>0.3167</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>AES-BOW-P</td>\n",
       "      <td>Recall@100</td>\n",
       "      <td>0.3111</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>SDR-BOW-AES</td>\n",
       "      <td>Recall@100</td>\n",
       "      <td>0.3199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>SDR-BOW-AES-P</td>\n",
       "      <td>Recall@100</td>\n",
       "      <td>0.3149</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>BM25-BOW</td>\n",
       "      <td>nDCG@100</td>\n",
       "      <td>0.0707</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>QLM-BOW</td>\n",
       "      <td>nDCG@100</td>\n",
       "      <td>0.2104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>SDR-BOW</td>\n",
       "      <td>nDCG@100</td>\n",
       "      <td>0.1829</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>AES-BOW</td>\n",
       "      <td>nDCG@100</td>\n",
       "      <td>0.1436</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>AES-BOW-P</td>\n",
       "      <td>nDCG@100</td>\n",
       "      <td>0.1530</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>SDR-BOW-AES</td>\n",
       "      <td>nDCG@100</td>\n",
       "      <td>0.1858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>SDR-BOW-AES-P</td>\n",
       "      <td>nDCG@100</td>\n",
       "      <td>0.1815</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>BM25-BOW</td>\n",
       "      <td>LR%</td>\n",
       "      <td>0.4606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>QLM-BOW</td>\n",
       "      <td>LR%</td>\n",
       "      <td>0.3317</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>SDR-BOW</td>\n",
       "      <td>LR%</td>\n",
       "      <td>0.3514</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>AES-BOW</td>\n",
       "      <td>LR%</td>\n",
       "      <td>0.3412</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>AES-BOW-P</td>\n",
       "      <td>LR%</td>\n",
       "      <td>0.3329</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>SDR-BOW-AES</td>\n",
       "      <td>LR%</td>\n",
       "      <td>0.3257</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>SDR-BOW-AES-P</td>\n",
       "      <td>LR%</td>\n",
       "      <td>0.3214</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Method     Measure  Effectiveness\n",
       "0        BM25-BOW         MAP         0.0208\n",
       "1         QLM-BOW         MAP         0.1279\n",
       "2         SDR-BOW         MAP         0.0921\n",
       "3         AES-BOW         MAP         0.0474\n",
       "4       AES-BOW-P         MAP         0.0602\n",
       "5     SDR-BOW-AES         MAP         0.0898\n",
       "6   SDR-BOW-AES-P         MAP         0.0871\n",
       "7        BM25-BOW    Prec@100         0.0100\n",
       "8         QLM-BOW    Prec@100         0.0212\n",
       "9         SDR-BOW    Prec@100         0.0218\n",
       "10        AES-BOW    Prec@100         0.0218\n",
       "11      AES-BOW-P    Prec@100         0.0206\n",
       "12    SDR-BOW-AES    Prec@100         0.0226\n",
       "13  SDR-BOW-AES-P    Prec@100         0.0218\n",
       "14       BM25-BOW  Recall@100         0.2045\n",
       "15        QLM-BOW  Recall@100         0.3090\n",
       "16        SDR-BOW  Recall@100         0.3055\n",
       "17        AES-BOW  Recall@100         0.3167\n",
       "18      AES-BOW-P  Recall@100         0.3111\n",
       "19    SDR-BOW-AES  Recall@100         0.3199\n",
       "20  SDR-BOW-AES-P  Recall@100         0.3149\n",
       "21       BM25-BOW    nDCG@100         0.0707\n",
       "22        QLM-BOW    nDCG@100         0.2104\n",
       "23        SDR-BOW    nDCG@100         0.1829\n",
       "24        AES-BOW    nDCG@100         0.1436\n",
       "25      AES-BOW-P    nDCG@100         0.1530\n",
       "26    SDR-BOW-AES    nDCG@100         0.1858\n",
       "27  SDR-BOW-AES-P    nDCG@100         0.1815\n",
       "28       BM25-BOW         LR%         0.4606\n",
       "29        QLM-BOW         LR%         0.3317\n",
       "30        SDR-BOW         LR%         0.3514\n",
       "31        AES-BOW         LR%         0.3412\n",
       "32      AES-BOW-P         LR%         0.3329\n",
       "33    SDR-BOW-AES         LR%         0.3257\n",
       "34  SDR-BOW-AES-P         LR%         0.3214"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t5_long = pd.melt(t5, id_vars=['Method'], var_name='Measure', value_name='Effectiveness')\n",
    "t5_long\n",
    "\n",
    "# t5_long[\"Method\"] = t4_long[\"Method\"].astype(\"category\")\n",
    "# t5_long['Method'].cat.reorder_categories(['BM25-BOW', 'QLM-BOW', 'SDR-BOW',\n",
    "#                                           'AES-BOW', 'AES-BOW-P', 'SDR-BOW-AES', 'SDR-BOW-AES-P'], inplace=True)\n",
    "t5_long"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "40e34b8a-dd0e-425b-99bf-75342803d37d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1100x400 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (8778032447275)>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = ggplot(t5_long, aes(x='Method', y='Effectiveness')) \\\n",
    "+ theme_minimal() \\\n",
    "+ theme(axis_text_x=element_text(rotation=90), text=element_text(size=10))\\\n",
    "+ theme(legend_position='top', legend_box_margin=0, legend_title=element_blank())\\\n",
    "+ scale_fill_discrete(guide=False) \\\n",
    "+ theme(figure_size=(11,4), subplots_adjust={'wspace': 0.25}) \\\n",
    "+ geom_col(width = .75)\\\n",
    "+ facet_wrap('Measure', scales=\"free_y\")\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "66e5c418-56b4-47fe-90a6-de197cd04abb",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/homebrew/anaconda3/lib/python3.8/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Saving 11 x 4 in image.\n",
      "/opt/homebrew/anaconda3/lib/python3.8/site-packages/plotnine/ggplot.py:722: PlotnineWarning: Filename: table4.pdf\n"
     ]
    }
   ],
   "source": [
    "p.save('table4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "98ddb649-6b59-4feb-a491-4971c56a704e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x150 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (8778018743875)>"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = ggplot(t5_long.query('Measure == \"MAP\" | Measure ==\"Recall@100\"'), aes(x='Method', y='Effectiveness', fill='Measure')) \\\n",
    "+ theme_minimal() \\\n",
    "+ theme(axis_text_x=element_text(rotation=90), text=element_text(size=10))\\\n",
    "+ theme(legend_position='top', legend_box_margin=0, legend_title=element_blank())\\\n",
    "+ scale_fill_discrete(guide=False) \\\n",
    "+ theme(figure_size=(3,1.5)) \\\n",
    "+ geom_col(width = .75)\\\n",
    "+ facet_wrap('Measure')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "8a80e364-d9df-4d45-bbfc-af4f51376f28",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/homebrew/anaconda3/lib/python3.8/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Saving 3 x 1.5 in image.\n",
      "/opt/homebrew/anaconda3/lib/python3.8/site-packages/plotnine/ggplot.py:722: PlotnineWarning: Filename: table_5-map-recall.pdf\n"
     ]
    }
   ],
   "source": [
    "p.save('table_5-map-recall.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5c71feb8-2743-4759-9bc3-247d9b8eaf0b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> graph/t3.py <==
import pandas as pd
from plotnine import *
from plotnine.options import set_option, figure_size

set_option('base_family', 'Arial')
# %%
t3 = pd.read_csv('table_3.csv', sep='&')
t3
# %%
t3_long = pd.melt(t3, id_vars=['Seed Type', 'Method'], var_name='Measure', value_name='Effectiveness')
t3_long["Method"] = t3_long["Method"].astype("category")
t3_long['Method'].cat.reorder_categories(['BM25-BOW', 'QLM-BOW', 'SDR-BOW',
                                          'AES-BOW', 'AES-BOW-P', 'SDR-BOW-AES', 'SDR-BOW-AES-P'], inplace=True)
p = ggplot(t3_long.query('Measure == "MAP"'), aes(x='Method', y='Effectiveness', fill='Seed Type')) \
    + theme_minimal() \
    + theme(axis_text_x=element_text(rotation=90), text=element_text(size=10)) \
    + theme(legend_position='top', legend_box_margin=0, legend_title=element_blank()) \
    + scale_fill_discrete(guide=False) \
    + theme(figure_size=(6, 1.75)) \
    + geom_col(width=.75) \
    + facet_wrap('Seed Type') \
    + ylab("MAP")
p.save('table_3-map.pdf')
p

